Learning from Runtime Feedback through Failure-Bank Self-Evolution for Vision-Language-Action Models

Vision-language-action (VLA) models generalize broadly across robotic manipulation tasks, but complex environments require balancing task success with unintended contact. Runtime shields can correct individual actions, but they leave the underlying policy unchanged, so repeated disagreements may create a persistent policy-shield mismatch that blocks task progress. To address this challenge, we introduce FailBank, a four-stage self-evolving framework that converts runtime feedback into persistent policy improvement. During collection, a fixed CBF-based safety module serves as an observe-only teacher, producing counterfactual corrections while the policy remains in control. Outcome-aware admission then converts useful proposals into corrective targets and retains successful uncorrected actions as quiet anchors for guarded LoRA updates. We evaluate FailBank on the VLA-Arena benchmark across two difficulty levels and two VLA backbones. Compared with the base policies, FailBank improves the joint success-cost operating point. Across the two backbones, FailBank improves task success rate by 8.5 and 6.9 percentage points, while reducing policy-induced cumulative cost by 35.6\% and 23.8\%, respectively. Compared with runtime shielding, FailBank raises task success rate by 25.4 and 9.5 percentage points, while maintaining comparable policy-induced cumulative cost. These results show that runtime feedback can serve as persistent policy supervision rather than only as a temporary action constraint.

==> figure_src/analysis_panels.py <==
"""Rebuild editable SVG and vector PDF analyses from audited archived data.

python analysis_panels.py
python analysis/paper_panels.py
No new rollouts are generated. Shading spans three training-order adapters,
not confidence intervals. Tests always average sampler repeats per offset.
"""
import json
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle, Patch

import paper_style as S

# panel_inputs.json is the compact, audited plotting input (see the original
# analysis/paper_panels.py --prepare step); no archive access is needed here.
D=json.loads((S.HERE/'panel_inputs.json').read_text()); G=D['groups']
S.apply(9)
plt.rcParams.update({'axes.titlesize':10,'xtick.labelsize':8.5,'ytick.labelsize':8.5,'legend.fontsize':8})
# FailBank = method blue, AEGIS / shield = method orange, Base = gray.
BLUE=S.BLUE; ORANGE=S.ORANGE; GRAY=S.BASE_LINE; LIGHT=S.HAIRLINE; DARK=S.INK
COLORS=[GRAY,ORANGE,BLUE]; NAMES=['Base','AEGIS','FailBank']
def save(fig,name): S.save(fig,name,pad_inches=.04)
def grid(ax): ax.set_axisbelow(True); ax.grid(axis='y'); ax.tick_params(length=3)

# 1. A paired intervention changes both trajectory outcomes and record provenance.
fig,axs=plt.subplots(1,3,figsize=(7.15,2.25),gridspec_kw={'width_ratios':[1.05,1.1,1]})
fig.subplots_adjust(wspace=.6,bottom=.24,top=.84,left=.075,right=.99)
ax=axs[0]; c=D['collection']; counts=c['paired_outcomes']
matrix=[[counts['both_success'],counts['shield_broken']],[counts['shield_rescued'],counts['both_fail']]]
fills=[[LIGHT,S.ORANGE_TINT],['#BED7EC',LIGHT]]
for i in range(2):
    for j in range(2):
        ax.add_patch(Rectangle((j-.5,i-.5),1,1,facecolor=fills[i][j],edgecolor='white',lw=2))
        ax.text(j,i,str(matrix[i][j]),ha='center',va='center',fontsize=15,color=DARK)
ax.set(xlim=(-.5,1.5),ylim=(1.5,-.5),xticks=[0,1],yticks=[0,1],xticklabels=['Success','Failure'],yticklabels=['Success','Failure'])
ax.tick_params(length=0); ax.set_xlabel('Shield in loop'); ax.set_ylabel('Observe-only')
for sp in ax.spines.values(): sp.set_visible(False)
ax.set_title('(a) Paired outcomes',loc='left',pad=11)
ax=axs[1]; oo=c['c1_collect']; il=c['inloop_collect']
old=[oo['counts']['failure_records'],il['failure_origins']['both_fail']]
new=[0,il['failure_origins']['shield_broken']]
ax.bar([0,1],old,.58,color=BLUE,label='Fails observe-only')
ax.bar([0,1],new,.58,bottom=old,color=ORANGE,label='Succeeds observe-only')
for i,n in enumerate(np.array(old)+new): ax.text(i,n+65,f'{n:,}',ha='center',fontsize=9)
ax.text(1,1600,'88.9%',ha='center',va='center',color=DARK,fontsize=10,fontweight='bold')
ax.set(xticks=[0,1],xticklabels=['Observe-\nonly','Shield\nin loop'],ylabel='Failure records',ylim=(0,3350),yticks=[0,1500,3000])
ax.set_title('(b) Failure-record origins',loc='left',pad=11); grid(ax)
ax.legend(loc='upper left',bbox_to_anchor=(-.24,-.28),frameon=False,ncol=2,columnspacing=1,handlelength=1)
ax=axs[2]; vals=[oo['stages']['S1_early'],il['stages']['S1_early']]
ax.bar([0,1],vals,.58,color=[BLUE,ORANGE]);
for i,n in enumerate(vals): ax.text(i,n+13,str(n),ha='center',fontsize=10)
ax.set(xticks=[0,1],xticklabels=['Observe-\nonly','Shield\nin loop'],ylabel='Early pre-contact records',ylim=(0,530),yticks=[0,250,500])
ax.set_title('(c) Pre-contact signal',loc='left',pad=11); grid(ax)
save(fig,'analysis_collection')

# 2. Completion-time distributions include ALL trials; no conditioning on success.
tasks=['l2_apple','l2_full','l2_onion']; titles=['Apple → bowl','Mango → bowl','Onion → bowl']
fig,axs=plt.subplots(2,3,figsize=(7.15,4.25),sharey='row')
fig.subplots_adjust(wspace=.2,hspace=.62,left=.10,right=.99,bottom=.12,top=.84)
for col,(task,title) in enumerate(zip(tasks,titles)):
    arms=G[task]['arms']; xs=np.arange(301)
    for method,color,label in zip(['base','aegis','FailBank'],COLORS,NAMES):
        rs=[arms[method]] if method!='FailBank' else [arms[f'ncs{i}'] for i in range(1,4)]
        for row,key in enumerate(['completion','tail']):
            curves=[]
            for rr in rs:
                if key=='completion': curve=[100*np.mean([r['success'] and r['steps']<=t for r in rr]) for t in xs]
                else: curve=[100*np.mean([r['polcc']>t for r in rr]) for t in xs]
                curves.append(curve)
            yy=np.array(curves); ax=axs[row,col]
            ax.step(xs,yy.mean(0),where='post',color=color,lw=1.7,label=label)
            if len(rs)>1: ax.fill_between(xs,yy.min(0),yy.max(0),step='post',color=color,alpha=.16,lw=0)
    axs[0,col].set_title(f'({chr(97+col)}) {title}',loc='left')
    axs[0,col].set_xlabel('Executed control steps')
    axs[1,col].set_title(f'({chr(100+col)}) Cost tail',loc='left')
    axs[1,col].set_xlabel('Policy-induced CC threshold')
    for ax in axs[:,col]: ax.set(xlim=(0,300),ylim=(0,102),xticks=[0,100,200,300],yticks=[0,25,50,75,100]); grid(ax)
axs[0,0].set_ylabel('All trials completed (%)'); axs[1,0].set_ylabel('Trials above threshold (%)')
fig.legend(*axs[0,0].get_legend_handles_labels(),loc='upper center',bbox_to_anchor=(.54,.975),ncol=3,frameon=False,handlelength=2.5,columnspacing=2.8)
save(fig,'analysis_behavior')

# 3. Behavioral and training diagnostics are not proxies for task-level gains.
fig,axs=plt.subplots(2,2,figsize=(7.15,4.5))
fig.subplots_adjust(wspace=.32,hspace=.74,left=.09,right=.99,bottom=.12,top=.90)
ax=axs[0,0]; x=np.arange(3)
for j,arm in enumerate(['base','ncs1','ncs2','ncs3']):
    values=[G[t]['summary'][arm]['activation']*100 for t in tasks]
    ax.bar(x+(j-1.5)*.19,values,.18,color=[S.BASE,S.BLUE,'#6FA3CC','#A9C8E2'][j],label=['Base','Order 1','Order 2','Order 3'][j])
ax.set(xticks=x,xticklabels=['Apple','Mango','Onion'],ylabel='Constraint activation (%)',ylim=(0,50),yticks=[0,20,40])
ax.set_title('(a) Static: task-dependent response',loc='left'); grid(ax)
ax.legend(ncol=4,frameon=False,bbox_to_anchor=(.5,1.0),loc='upper center',fontsize=7,handlelength=.8,columnspacing=.65)
ax=axs[0,1]; vals=[G['dyn_r3_t0']['summary'][a]['activation']*100 for a in ['base','r1','r2','r3']]
ax.plot(range(4),vals,'o-',color=BLUE,lw=1.7,ms=4)
for i,v in enumerate(vals): ax.text(i,v+1.2,f'{v:.1f}',ha='center',fontsize=9)
ax.set(xticks=range(4),xticklabels=['Base','R1','R2','R3'],ylabel='Constraint activation (%)',ylim=(0,26),yticks=[0,10,20])
ax.set_title('(b) Dynamic: fewer activations',loc='left'); grid(ax)
ax=axs[1,0]; x=np.arange(1,6); guards=D['guard']
quiet=np.array([r['composition']['quiet'] for r in guards])/1000
trigger=np.array([r['composition']['triggered'] for r in guards])/1000
ax.bar(x,trigger,.62,color=BLUE,label='Triggered'); ax.bar(x,quiet,.62,bottom=trigger,color=S.HAIRLINE,label='Quiet')
ax.set(xticks=x,xlabel='Accumulated round',ylabel='Training records (thousands)',ylim=(0,27),yticks=[0,10,20])
ax.set_title('(c) What accumulates in the bank?',loc='left'); grid(ax); ax.legend(frameon=False,ncol=2,loc='upper left')
ax=axs[1,1]; vals=[r['flow_ratio'] for r in guards]
ax.axhline(1.1,color=S.INK,ls='--',lw=1.1,label='Acceptance limit')
ax.plot(x,vals,'o-',color=BLUE,lw=1.7,ms=4)
ax.set(xticks=x,xlabel='Accumulated round',ylabel='Held-out flow-loss ratio',ylim=(.94,1.12),yticks=[.95,1.,1.05,1.1])
ax.set_title('(d) All rounds pass the guard',loc='left'); grid(ax)
ax.text(3,1.104,'Acceptance limit',ha='center',va='bottom',fontsize=8,color=S.MUTED)
save(fig,'analysis_diagnostics')



==> figure_src/learning_signal.py <==
"""Build the main-text RQ3 ablation figure from audited paper inputs.

Collection counts come from ``panel_inputs.json``, prepared by
``analysis/audit_paper_panels.py``. The controlled learning-signal values come
from the single-host ``$L/qw_abl`` sweep documented in RESULTS_FOR_PAPER.md:
base, R2_q00, and R2_q20 share the evaluation task; the two adapters share the
round-2 accumulated bank, checkpoint, 800-step budget, batch size, and host.
They differ only in quiet-record weight (0.0 versus 0.2).

No rollout or training job is launched by this script.
"""

import json

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Patch, Rectangle

import paper_style as S


COLLECTION = json.loads((S.HERE / "panel_inputs.json").read_text())["collection"]

# Audited values from $L/qw_abl (qa-l40s-005, 50 paired offsets per arm).
SIGNAL_ABLATION = {
    "success": [65.0, 89.0, 89.0],
    "policy_cost": [38.61, 20.88, 16.52],
}

# Policy-origin failures and the FailBank signal wear the method blue;
# shield-induced outcomes wear the method orange.
POLICY = S.BLUE
POLICY_SOFT = S.BLUE_SOFT
SHIELD = S.ORANGE
LIGHT = S.HAIRLINE
DARK = S.INK
S.apply(8.5)
plt.rcParams.update({"axes.titlesize": 9.5, "xtick.labelsize": 8, "ytick.labelsize": 8,
                     "legend.fontsize": 7.4})


def add_axes_arrows(axis):
    """Arrowheads on both axes, matching the motivation figure's house style."""
    for spine in axis.spines.values():
        spine.set_visible(False)
    axis.annotate("", xy=(1.03, 0), xytext=(-0.02, 0), xycoords="axes fraction",
                  arrowprops={"arrowstyle": "-|>", "lw": 0.9, "color": S.INK},
                  annotation_clip=False)
    axis.annotate("", xy=(0, 1.06), xytext=(0, -0.02), xycoords="axes fraction",
                  arrowprops={"arrowstyle": "-|>", "lw": 0.9, "color": S.INK},
                  annotation_clip=False)


def grid(axis):
    axis.set_axisbelow(True)
    axis.grid(axis="y")
    axis.tick_params(length=2.5)


fig, axes = plt.subplots(
    1,
    4,
    figsize=(7.15, 2.15),
    gridspec_kw={"width_ratios": [1.05, 1.15, 1.0, 0.9]},
)
fig.subplots_adjust(left=0.065, right=0.995, top=0.95, bottom=0.32, wspace=0.78)

# (a) Paired rollout outcomes: rows are observe-only; columns are shield-in-loop.
axis = axes[0]
counts = COLLECTION["paired_outcomes"]
matrix = [
    [counts["both_success"], counts["shield_broken"]],
    [counts["shield_rescued"], counts["both_fail"]],
]
fills = [[LIGHT, S.ORANGE_TINT], ["#BED7EC", LIGHT]]
for row in range(2):
    for col in range(2):
        axis.add_patch(
            Rectangle(
                (col - 0.5, row - 0.5),
                1,
                1,
                facecolor=fills[row][col],
                edgecolor="white",
                linewidth=2,
            )
        )
        axis.text(col, row, str(matrix[row][col]), ha="center", va="center", fontsize=14, color=DARK)
axis.set(
    xlim=(-0.5, 1.5),
    ylim=(1.5, -0.5),
    xticks=[0, 1],
    yticks=[0, 1],
    xticklabels=["Success", "Failure"],
    yticklabels=["Success", "Failure"],
    xlabel="Shield in loop",
    ylabel="Observe-only",
)
axis.tick_params(length=0)
for spine in axis.spines.values():
    spine.set_visible(False)

# (b) Failure-bank provenance. Orange records are induced by shielding.
axis = axes[1]
observe = COLLECTION["c1_collect"]
shield = COLLECTION["inloop_collect"]
policy_failures = [observe["counts"]["failure_records"], shield["failure_origins"]["both_fail"]]
shield_induced = [0, shield["failure_origins"]["shield_broken"]]
x = np.arange(2)
axis.bar(x, policy_failures, 0.58, color=POLICY, edgecolor="white", linewidth=0.8)
axis.bar(x, shield_induced, 0.58, bottom=policy_failures, color=SHIELD, edgecolor="white", linewidth=0.6)
totals = np.array(policy_failures) + np.array(shield_induced)
for idx, total in enumerate(totals):
    axis.text(idx, total + 75, f"{total:,}", ha="center", fontsize=8.5)
axis.text(1, policy_failures[1] + shield_induced[1] / 2, "88.9%", ha="center", va="center", color=DARK, fontsize=9, fontweight="bold")
axis.set(
    xticks=x,
    xticklabels=["Observe-\nonly", "Shield\nin loop"],
    xlim=(-0.55, 1.62),
    ylabel="Failure records",
    ylim=(0, 3900),
    yticks=[0, 1500, 3000],
)
grid(axis)
add_axes_arrows(axis)
axis.legend(
    handles=[Patch(color=POLICY, label="Policy failure"), Patch(color=SHIELD, label="Shield-induced")],
    loc="upper left",
    bbox_to_anchor=(0.0, 1.0),
    frameon=False,
    ncol=1,
    handlelength=1.0,
    handletextpad=0.5,
    labelspacing=0.25,
    borderaxespad=0.0,
)

# (c--d) Controlled learning-signal ablation. Horizontal bars keep the three
# conditions readable at the figure's final paper width.
bar_colors = [S.BASE, POLICY_SOFT, POLICY]
categories = ["Base", "Correction-only", "+ quiet anchor"]
for panel_index, (axis, key, title, xlabel, limit, ticks, fmt) in enumerate([
    (axes[2], "success", "(c) Task success", "SR (%)", 100, [0, 50, 100], "{:.0f}"),
    (axes[3], "policy_cost", "(d) Policy-induced CC", r"$\mathrm{CC}_{\mathrm{policy}}$", 45, [0, 20, 40], "{:.2f}"),
]):
    values = SIGNAL_ABLATION[key]
    positions = np.arange(3)
    axis.barh(positions, values, 0.58, color=bar_colors, edgecolor="white", linewidth=0.8)
    for idx, value in enumerate(values):
        axis.text(value + limit * 0.025, idx, fmt.format(value), ha="left", va="center", fontsize=8.2, fontweight="bold" if idx == 2 else "normal")
    axis.set(
        yticks=positions,
        yticklabels=categories if panel_index == 0 else ["", "", ""],
        xlabel=xlabel,
        xlim=(0, limit),
        xticks=ticks,
    )
    axis.invert_yaxis()
    axis.set_axisbelow(True)
    axis.grid(axis="x")
    axis.tick_params(length=2.5)
    add_axes_arrows(axis)

# panel labels sit below each axes, under the tick labels and axis label
PANEL_LABELS = [
    "(a) Paired outcomes",
    "(b) Failure provenance",
    "(c) Task success",
    "(d) Policy-induced CC",
]
for axis, label in zip(axes, PANEL_LABELS):
    box = axis.get_position()
    fig.text(box.x0 + box.width / 2, 0.035, label, ha="center", va="bottom",
             fontsize=9.5, color=DARK)

S.save(fig, "learning_signal")


==> figure_src/motivation_three_tasks.py <==
#!/usr/bin/env python3
"""Figure 1: three complete Level-2 static-obstacle tasks (pi0.5).

Each column is one task evaluated in full; values are identical to the main
results table (Table 1). The regime label of each column is assigned only from
the Base-vs-AEGIS comparison; FailBank never enters the assignment.
"""
import json

from matplotlib.lines import Line2D
import matplotlib.pyplot as plt

import paper_style as S

CASES = json.loads((S.HERE / "motivation_data.json").read_text())["cases"]
METHODS = ["Base", "AEGIS", "FailBank"]
COLORS = [S.METHOD_COLORS[m] for m in METHODS]
SR_CEIL = 110.0
CC_CEIL = 100.0

S.apply(9)
fig = plt.figure(figsize=(8.3, 4.25))
lefts = [0.075, 0.385, 0.695]
width = 0.245


def add_axes_arrows(axis, show_y):
    style = {"arrowstyle": "-|>", "lw": 0.9, "color": S.INK}
    axis.annotate("", xy=(1.025, 0), xytext=(-0.02, 0), xycoords="axes fraction",
                  arrowprops=style, annotation_clip=False)
    if show_y:
        axis.annotate("", xy=(0, 1.05), xytext=(0, -0.02), xycoords="axes fraction",
                      arrowprops=style, annotation_clip=False)


def add_bars(axis, values, ceiling):
    for index, value in enumerate(values):
        axis.bar(index, value, width=0.58, color=COLORS[index], edgecolor="white",
                 linewidth=0.8, zorder=3)
        axis.text(index, min(value + 0.026 * ceiling, 0.965 * ceiling),
                  "%.1f" % value, ha="center", va="bottom", fontsize=8.2,
                  color=S.INK, weight="bold" if index == 2 else "normal")


for column, case in enumerate(CASES):
    left = lefts[column]
    fig.text(left + width / 2, 0.955, case["title"], ha="center", va="center",
             fontsize=10.0, weight="bold", color=S.INK)
    fig.text(left + width / 2, 0.906, case["task"], ha="center", va="center",
             fontsize=8.4, color=S.MUTED)

    sr_axis = fig.add_axes([left, 0.545, width, 0.30])
    cc_axis = fig.add_axes([left, 0.100, width, 0.30])
    for axis in (sr_axis, cc_axis):
        axis.set_xlim(-0.65, 2.65)
        axis.set_axisbelow(True)
        axis.grid(axis="y")
        for spine in axis.spines.values():
            spine.set_visible(False)
        axis.tick_params(axis="y", length=0, labelsize=7.6, labelcolor=S.MUTED, pad=3)
        axis.set_xticks(range(3), METHODS, fontsize=7.8)
        axis.tick_params(axis="x", length=0, pad=5)
        add_axes_arrows(axis, show_y=column == 0)

    sr_axis.set_ylim(0, SR_CEIL)
    sr_axis.set_yticks([0, 50, 100], ["0", "50", "100"] if column == 0 else [])
    cc_axis.set_ylim(0, CC_CEIL)
    cc_axis.set_yticks([0, 50, 100], ["0", "50", "100"] if column == 0 else [])

    if column == 0:
        sr_axis.set_ylabel("SR (%) ↑", fontsize=9.2, labelpad=8)
        cc_axis.set_ylabel(r"CC$_{\mathrm{policy}}$ ↓", fontsize=9.2, labelpad=8)

    add_bars(sr_axis, case["sr"], SR_CEIL)
    add_bars(cc_axis, case["cc"], CC_CEIL)

for x in (0.365, 0.675):
    fig.add_artist(Line2D([x, x], [0.065, 0.895], transform=fig.transFigure,
                          color=S.HAIRLINE, lw=0.9))

S.save(fig, "motivation_three_tasks", pad_inches=0.04)


==> figure_src/paper_style.py <==
"""Shared figure style: clean, Anthropic-like minimal layout with the colors of
the method-pipeline figure (figures/method_pipeline.pdf).

FailBank / policy = method blue, AEGIS / CBF shield = method orange, Base =
cool gray, navy ink for text. Categorical pairs were checked with the dataviz
palette validator (lightness band, chroma floor, CVD and normal-vision separation).
"""
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = Path(__file__).resolve().parent
FIGURES = HERE.parent / "figures"

# Neutrals (from the method figure)
INK = "#263743"        # text, arrows
MUTED = "#6D7B89"      # secondary text, axis lines
GUIDE = "#8A949C"      # dashed reference lines
HAIRLINE = "#DFE5EA"   # separators, neutral fills
GRID = "#E6EBEF"       # gridlines

# Method colors (from the method figure)
BLUE = "#2373A6"        # FailBank
BLUE_LIGHT = "#5C9FDB"  # FailBank, Level 1 shade
BLUE_SOFT = "#9CC3E3"   # FailBank ablation / secondary bars
BLUE_TINT = "#ECF4FA"
ORANGE = "#DA7C3C"      # AEGIS / CBF shield
ORANGE_LIGHT = "#EE9E62"  # AEGIS, Level 1 shade
ORANGE_DARK = "#C55F24"   # AEGIS, Level 2 shade
ORANGE_TINT = "#F8E3D3"
GREEN = "#368773"       # admitted / better region
GREEN_TINT = "#E6F1EE"
RED = "#BA6163"         # failure
BASE = "#AAB6C1"        # Base policy bars
BASE_LINE = "#7E8993"   # Base policy lines

METHOD_COLORS = {"Base": BASE, "AEGIS": ORANGE, "FailBank": BLUE}


def apply(font_size=9.0):
    plt.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans"],
            "font.size": font_size,
            "axes.titlesize": font_size + 0.5,
            "axes.labelsize": font_size,
            "xtick.labelsize": font_size - 0.5,
            "ytick.labelsize": font_size - 0.5,
            "legend.fontsize": font_size - 1,
            "text.color": INK,
            "axes.labelcolor": INK,
            "axes.edgecolor": MUTED,
            "axes.linewidth": 0.7,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "xtick.color": MUTED,
            "ytick.color": MUTED,
            "xtick.labelcolor": INK,
            "ytick.labelcolor": INK,
            "grid.color": GRID,
            "grid.linewidth": 0.6,
            "legend.frameon": False,
            "mathtext.fontset": "custom",
            "mathtext.rm": "Arial",
            "mathtext.it": "Arial:italic",
            "mathtext.bf": "Arial:bold",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "savefig.facecolor": "white",
        }
    )


def save(fig, name, **kwargs):
    """Write the paper-facing vector PDF into ../figures/."""
    FIGURES.mkdir(exist_ok=True)
    options = {"bbox_inches": "tight", "pad_inches": 0.03}
    options.update(kwargs)
    fig.savefig(FIGURES / f"{name}.pdf", **options)
    plt.close(fig)
    print("wrote", FIGURES / f"{name}.pdf")


==> figure_src/sr_cc_tradeoff.py <==
#!/usr/bin/env python3
"""Figure 4: SR-CC trade-off relative to Base, both backbones in one panel.

Data: sr_cc_data.json (per task: base, AEGIS, FailBank as [SR, CC_policy, n];
FailBank = mean over training orders, same as Table 1).
x = CC_policy(method) - CC_policy(base) on a symmetric-log axis;
y = SR(method) - SR(base) in points.
Encoding: colour = method, shade = level (light L1, dark L2), shape = backbone.
The figure is drawn large and scaled down in LaTeX, hence the big font sizes.
"""
import json

import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

import paper_style as S

FS_LABEL, FS_TICK, FS_LEGEND = 40, 36, 34

S.apply(FS_TICK)
plt.rcParams.update({"axes.linewidth": 2.0, "xtick.major.width": 1.8, "ytick.major.width": 1.8,
                     "xtick.major.size": 8, "ytick.major.size": 8, "mathtext.default": "regular"})
COLOR = {("FailBank", "L1"): S.BLUE_LIGHT, ("FailBank", "L2"): S.BLUE,
         ("AEGIS", "L1"): S.ORANGE_LIGHT, ("AEGIS", "L2"): S.ORANGE_DARK}
EDGE = "#3A3A3A"
SHAPE = {"pi05": "o", "pi0": "D"}
SIZE = {"o": 430, "D": 340}
BBNAME = {"pi05": r"$\mathit{\pi}_{0.5}$", "pi0": r"$\mathit{\pi}_{0}$"}

rows = json.loads((S.HERE / "sr_cc_data.json").read_text())
pts = []
for bb, lv, task, base, aeg, fb in rows:
    for meth, v in (("FailBank", fb), ("AEGIS", aeg)):
        pts.append(dict(bb=bb, lv=lv, meth=meth, dx=v[1] - base[1], dy=v[0] - base[0]))

fig, ax = plt.subplots(figsize=(17.4, 16.0))
ax.set_xscale("symlog", linthresh=1, linscale=1)
XL, YL = (-200, 30), (-86, 40)
ax.set_xlim(*XL); ax.set_ylim(*YL)
ax.grid(True, lw=1.2, zorder=0)
ax.fill_between([XL[0], 0], 0, YL[1], color=S.GREEN_TINT, zorder=0.5, lw=0)
ax.text(-150, 36.5, "better on both", fontsize=FS_TICK - 4, color=S.GREEN, ha="left", va="top",
        style="italic", zorder=2.5,
        bbox=dict(facecolor=S.GREEN_TINT, edgecolor="none", pad=3))
ax.axhline(0, color=S.GUIDE, ls=(0, (4, 3)), lw=2.2, zorder=1)
ax.axvline(0, color=S.GUIDE, ls=(0, (4, 3)), lw=2.2, zorder=1)
ax.set_xticks([-100, -10, -1, 0, 1, 10]); ax.set_xticklabels(["−100", "−10", "−1", "0", "1", "10"])
ax.set_yticks(range(-80, 41, 20)); ax.set_yticklabels([str(v).replace("-", "−") for v in range(-80, 41, 20)])
ax.tick_params(labelsize=FS_TICK, pad=8)
ax.set_xlabel(r"ΔCC$_{\mathrm{policy}}$  (method − base)", fontsize=FS_LABEL, labelpad=14)
ax.set_ylabel("ΔSR (%)", fontsize=FS_LABEL, labelpad=14)

# draw light (L1) under dark (L2) so the darker shade stays readable where points overlap
for p in sorted(pts, key=lambda q: q["lv"] == "L2"):
    m = SHAPE[p["bb"]]; c = COLOR[(p["meth"], p["lv"])]
    ax.scatter(p["dx"], p["dy"], marker=m, s=SIZE[m], color=c, edgecolors=EDGE,
               linewidths=1.4, zorder=3)


def entry(meth, bb, lv):
    m = SHAPE[bb]
    return Line2D([], [], ls="", marker=m, ms=24 if m == "o" else 21, mfc=COLOR[(meth, lv)],
                  mec=EDGE, mew=1.4, label=f"{meth} · {BBNAME[bb]} · Level {lv[1]}")


# legend columns: left pi0.5, right pi0; rows FailBank L1, L2, AEGIS L1, L2
H = [entry(meth, bb, lv) for bb in ("pi05", "pi0") for meth in ("FailBank", "AEGIS")
     for lv in ("L1", "L2")]
fig.legend(handles=H, loc="upper center", ncol=2, frameon=True, fancybox=False, edgecolor=S.HAIRLINE,
           fontsize=FS_LEGEND, bbox_to_anchor=(0.5, 0.995), handletextpad=0.4, columnspacing=1.4,
           borderpad=0.6, labelspacing=0.45)
fig.subplots_adjust(left=0.125, right=0.98, top=0.775, bottom=0.10)
S.save(fig, "sr_cc_tradeoff_combined", bbox_inches=None)

